YOLO-MST: Multiscale deep learning method for infrared small target detection based on super-resolution and YOLO

With the advancement of aerospace technology and the increasing demands of military applications, the development of low false-alarm and high-precision infrared small target detection algorithms has emerged as a key focus of research globally. However, the traditional model-driven method is not robust enough when dealing with features such as noise, target size, and contrast. The existing deep-learning methods have limited ability to extract and fuse key features, and it is difficult to achieve high-precision detection in complex backgrounds and when target features are not obvious. To solve these problems, this paper proposes a deep-learning infrared small target detection method that combines image super-resolution technology with multi-scale observation. First, the input infrared images are preprocessed with super-resolution and multiple data enhancements are performed. Secondly, based on the YOLOv5 model, we proposed a new deep-learning network named YOLO-MST. This network includes replacing the SPPF module with the self-designed MSFA module in the backbone, optimizing the neck, and finally adding a multi-scale dynamic detection head to the prediction head. By dynamically fusing features from different scales, the detection head can better adapt to complex scenes. The mAP@0.5 detection rates of this method on two public datasets, SIRST and IRIS, reached 96.4% and 99.5% respectively, more effectively solving the problems of missed detection, false alarms, and low precision.

==> figures/fig13/_________.py <==
# -*- coding:utf-8 -*-
import matplotlib
import matplotlib.pyplot as plt
#平滑函数
from scipy.interpolate import make_interp_spline
import numpy as np
# 处理乱码
'''matplotlib.rcParams['font.sans-serif'] = ['SimHei']  # 用黑体显示中文
x = [1, 2, 3, 4]
y = [10, 50, 20, 100]
# "r" 表示红色，ms用来设置*的大小
m = make_interp_spline(x, y)
xs = np.linspace(0, 2, 50)
ys = m(xs)

plt.plot(xs, ys, "r", marker='*', ms=10, label="a")
# plt.plot([1, 2, 3, 4], [20, 30, 80, 40], label="b")
plt.xticks(rotation=45)
plt.xlabel("发布日期")
plt.ylabel("小说数量")
#plt.title("80小说网活跃度")
# upper left 将图例a显示到左上角
plt.legend(loc="upper left")
# 在折线图上显示具体数值, ha参数控制水平对齐方式, va控制垂直对齐方式
for x1, y1 in zip(x, y):
    plt.text(x1, y1 + 1, str(y1), ha='center', va='bottom', fontsize=20, rotation=0)
plt.savefig("a.jpg")
plt.show()
'''

def smooth_xy(lx, ly):
    """数据平滑处理

    :param lx: x轴数据，数组
    :param ly: y轴数据，数组
    :return: 平滑后的x、y轴数据，数组 [slx, sly]
    """
    x = np.array(lx)
    y = np.array(ly)
    x_smooth = np.linspace(x.min(), x.max(), 300)
    y_smooth = make_interp_spline(x, y)(x_smooth)
    return [x_smooth, y_smooth]


'''if __name__ == '__main__':
    matplotlib.rcParams['font.sans-serif'] = ['SimHei']  # 用黑体显示中文
    plt.xlabel("图像数量/张")
    plt.ylabel("时延/ms")
    #plt.title("80小说网活跃度")
    # upper left 将图例a显示到左上角

    x_raw = [ 10, 20, 30, 40,50,60, 70, 80, 90, 100]
    y_raw = [80,160,240,290,340,390,420,450,480,530]
    xy_s = smooth_xy(x_raw, y_raw)
    plt.grid(zorder=0, linewidth="0.5", linestyle="-.")
    # 原始折线图
    ln1,=plt.plot(x_raw, y_raw, marker='s', linestyle = '-', lw=2, label='q=1')

    x1 = [10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
    y1 = [5, 10, 12, 19, 22, 28, 33, 40, 44, 48]
    ln2,=plt.plot(x1, y1, marker='s', linestyle='-', lw=2, label='q=1')

    plt.legend(handles=[ln1,ln2],labels=['云计算(DETR、Sparse DETR、YOLOv7-E6)','边缘计算(YOLOv7-tiny-SiLU、轻量级YOLOv8)'],loc = "upper left")
    plt.show()



    # 处理后的平滑曲线
    plt.grid(zorder=0, linewidth="0.5", linestyle="-.")
    plt.plot(xy_s[0], xy_s[1], linestyle = '-', lw=1, label='q=1')
    x1 = [10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
    y1 = [5, 10, 12, 19, 22, 28, 33, 40, 44, 48]
    plt.plot(x1, y1, marker='s', linestyle='-', lw=2, label='q=1')
    plt.show()'''

if __name__ == '__main__':
    matplotlib.rcParams['font.sans-serif'] = ['SimHei']  # 用黑体显示中文
    plt.xlabel("The number of image")
    plt.ylabel("Delay/ms")
    #plt.title("80小说网活跃度")
    # upper left 将图例a显示到左上角

    x_raw = [ 10, 20, 30, 40,50,60, 70, 80, 90, 100]
    #y_raw = [80,160,240,290,340,390,420,450,480,530]
    y_raw = [72, 142, 193, 270, 330, 350, 370, 410, 420, 450]
    xy_s = smooth_xy(x_raw, y_raw)
    plt.grid(zorder=0, linewidth="0.5", linestyle="-.")
    # 原始折线图
    ln1,=plt.plot(x_raw, y_raw, marker='s', linestyle = '-', lw=2, label='q=1')

    x1 = [10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
    #y1 = [5, 10, 12, 19, 22, 28, 33, 40, 44, 48]
    y1 = [3, 5, 8, 11, 13, 21, 27, 35, 42, 45]
    ln2,=plt.plot(x1, y1, marker='s', linestyle='-', lw=2, label='q=1')

    plt.legend(handles=[ln1,ln2],labels=['The cloud computing(DETR-101/YOLOv7-x/FCOS-101)','The edge computing(YOLOv7-tiny-SiLU/PPYOLOEs/YOLOv5s/Our algorithm)'],loc = "upper left")
    plt.show()



    # 处理后的平滑曲线
    plt.grid(zorder=0, linewidth="0.5", linestyle="-.")
    plt.plot(xy_s[0], xy_s[1], linestyle = '-', lw=1, label='q=1')
    x1 = [10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
    y1 = [5, 10, 12, 19, 22, 28, 33, 40, 44, 48]
    plt.plot(x1, y1, marker='s', linestyle='-', lw=2, label='q=1')
    plt.show()

